Statistical scene generation for polarimetric imaging systems

Little publicly available data exists for polarimetric measurements. When designing task specific polarimetric systems, the statistical properties of the task specific data becomes important. Until better polarimetric datasets are available to deduce statistics from, the statistics must be simulated to test instrument performance. Most imaged scenes have been shown to follow a power law power spectral density distribution, for both natural and city scenes. Furthermore, imaged data appears to follow a power law power spectral distribution temporally. We are interested in generating image sets which change over time, and at the same time are correlated between different components (spectral or polarimetric). In this brief communication, we present a framework and provide code to generate such data.

==> anc/genPowerLawObs.m <==
function [ randObsCube] = genPowerLawObs( numX,numY,N,xiRange,etaRange,intDistFcn,rA,rB,A,gamma,forcePositive,useGPU )
% Generates random image samples given a power law PSD. The PSD is
% A*rho^(-gamma) where rho = sqrt(Xi.^2 + Eta.^2), Xi,Eta from meshgrid
% This is a valid method given the original distribution is white.
% 
%   numX and numY are the number of columns and rows respectively to
%   generate. N is the number of images.
%
%   xiRange is used for the starting and stopping spatial frequencies in
%   the xi direction, etaRange are the symmetric starting and stopping
%   frequencies in the eta direction. Near zero the power law tends to infinity.
%
%   intDistFcn is a function handle to the desired intensity distribution.
%   For vector or matrix inputs the function must generate a spatially
%   white distribution. If there inputs other than array size they will
%   have to be bound to the function prior to passing into this function.
%   If useGPU is true, this must have a GPU implementation.
%
%   rA is desired STD to the output, rB is the mean of the output if 
%   intDistFcn is randn().
%
%   forcePositive adds a positive bias (i.e. for irradiance images) so that
%   no values in the output are negative.
%
%   useGPU attempts to use a GPU if there is one available.
%
%   randObsCube is an output of spatial domain random samples, numY x numX
%   x N

%% Uncomment the below to select the GPU with maximum compute capability, 
% note that using the GPU selection significantly slows this function down.
% if useGPU == true
%     try
%         isGpuAvail = false;
%         for k=1:gpuDeviceCount
%             dGpu = gpuDevice(k);
%             cap(k) = str2num(dGpu.ComputeCapability);            
%             isGpuAvail = true;
%         end
%         % select the device with the best compute capability
%         if isGpuAvail == true
%             [m,ind] = max(cap);
%             dGpu = gpuDevice(ind);
%             dGpu.AvailableMemory
%         end
%     catch
%         isGpuAvail = false;
%     end
% else
%     isGpuAvail = false;
% end


%% undo squaring for sample generation.
gamma = gamma/2;
A = sqrt(A);

%% Calculations
if useGPU == true
    %% GPU version
    initRand = intDistFcn(numY,numX,N,'gpuArray');
    initRand = fftshift(fftshift(fft2(ifftshift(ifftshift(initRand,1),2)),1),2);
    % adjust to include zero
    if mod(numX,2)==0
        xi = gpuArray.linspace(-xiRange,xiRange,numX+1);
        xi = xi(1:numX);
    else
        xi = gpuArray.linspace(-xiRange,xiRange,numX);
    end
    if mod(numY,2)==0
        eta = gpuArray.linspace(-etaRange,etaRange,numY+1);
        eta = eta(1:numY);
    else
        eta = gpuArray.linspace(-etaRange,etaRange,numY);
    end
    dXi = xi(2) - xi(1);
    dEta = eta(2)-eta(1);
    
    dR = min([dXi dEta]);
   
    [Xi,Eta] = meshgrid(xi,eta);    
    R = sqrt(Xi.^2 + Eta.^2);
    clear Xi Eta;
    PLawMult = 1./(R.^gamma);
    
    % scale to native DC offset then by user input and set center to half a
    % step closer to zero, set max to 1, then scale by A
    PLawMult(R < dR/2) = 1./((dR/2)^gamma);
    PLawMult = PLawMult.*A.*(dR/2)^gamma;    
    
    varMult = sum(sum(PLawMult.^2))/(numX*numY);
    randObsCube = bsxfun(@times,PLawMult,initRand);
    
    % We clear here to free memory on the GPU
    clear initRand;
    randObsCube = real(ifftshift(ifftshift(ifft2(fftshift(fftshift(randObsCube,1),2)),1),2));
    randObsCube = (rA./sqrt(varMult)).*randObsCube + rB;
    
    if forcePositive==true
        minOut = min(min(min(randObsCube)));
        if minOut < 0
            randObsCube = randObsCube - minOut;
        end
    end
else   
    %% CPU version
    initRand = intDistFcn(numY,numX,N);
    initRand = fftshift(fftshift(fft2(ifftshift(ifftshift(initRand,1),2)),1),2);
    % adjust to include zero
    if mod(numX,2)==0
        xi = linspace(-xiRange,xiRange,numX+1);
        xi = xi(1:numX);
    else
        xi = linspace(-xiRange,xiRange,numX);
    end
    if mod(numY,2)==0
        eta = linspace(-etaRange,etaRange,numY+1);
        eta = eta(1:numY);
    else
        eta = linspace(-etaRange,etaRange,numY);
    end
    
    dXi = xi(2) - xi(1);
    dEta = eta(2)-eta(1);
    
    dR = min([dXi dEta]);
    
    [Xi,Eta] = meshgrid(xi,eta);
    R = sqrt(Xi.^2 + Eta.^2);
    PLawMult = 1./(R.^gamma);
    clear Xi Eta;
         
    % scale to native DC offset then by user input and set center to half a
    % step closer to zero, set max to 1, then scale by A
    PLawMult(R < dR/2) = 1./((dR/2)^gamma);
    PLawMult = PLawMult.*A.*(dR/2)^gamma;    
    
    varMult = sum(sum(PLawMult.^2))/(numX*numY);
    randObsCube = bsxfun(@times,PLawMult,initRand);
    randObsCube = real(ifftshift(ifftshift(ifft2(fftshift(fftshift(randObsCube,1),2)),1),2));
    randObsCube = (rA./sqrt(varMult)).*randObsCube + rB;
    if forcePositive==true
        minOut = min(min(min(randObsCube)));
        if minOut < 0
            randObsCube = randObsCube - minOut;
        end
    end
end

end



==> anc/genPowerLawObs2.m <==
function [ randObsCube ] = genPowerLawObs2( numX,numY,numT,xiRange,etaRange,nuRange,intDistFcn,rA,rB,A,gamma,forcePositive,useGPU )
% Generates random image samples given a power law PSD. The PSD is
% A*rho^(-gamma) where rho = sqrt(Xi.^2 + Eta.^2 + Nu.^2), Xi,Eta,Nu from meshgrid
% This is a valid method given the original distribution is white.
% 
%   numX and numY are the number of columns and rows respectively to
%   generate. numT is the number of images.
%
%   xiRange is used for the starting and stopping spatial frequencies in
%   the xi direction, etaRange are the symmetric starting and stopping
%   frequencies in the eta direction, and nuRange is used for the starting 
%   and stopping temporal frequencies. Near zero the power law tends to 
%   infinity. Note that the power law generation is uniform over numT for
%   this function, i.e. only a spatial PSD is used.
%
%   intDistFcn is a function handle to the desired intensity distribution.
%   For vector or matrix inputs the function must generate a spatially
%   white distribution. If there inputs other than array size they will
%   have to be bound to the function prior to passing into this function.
%   If useGPU is true, intDistFcn must have a GPU implementation.
%
%   rA is desired STD to the output, rB is the mean of the output if 
%   intDistFcn is randn().
%
%   forcePositive adds a positive bias (i.e. for irradiance images) so that
%   no values in the output are negative.
%
%   useGPU attempts to use a GPU if there is one available.
%
%   randObsCube is an output of spatial domain random samples, numY x numX
%   x numT




%% Uncomment the below to select the GPU with maximum compute capability, 
% note that using the GPU selection significantly slows this function down.
% if useGPU == true
%     try
%         isGpuAvail = false;
%         for k=1:gpuDeviceCount
%             dGpu = gpuDevice(k);
%             cap(k) = str2num(dGpu.ComputeCapability);            
%             isGpuAvail = true;
%         end
%         % select the device with the best compute capability
%         if isGpuAvail == true
%             [m,ind] = max(cap);
%             dGpu = gpuDevice(ind);
%             dGpu.AvailableMemory
%         end
%     catch
%         isGpuAvail = false;
%     end
% else
%     isGpuAvail = false;
% end

%% undo squaring for sample generation.
gamma = gamma/2;
A = sqrt(A);

%% Calculations
if useGPU == true
    %% GPU version
    initRand = intDistFcn(numY,numX,numT,'gpuArray');
    initRand = fftshift(fftn(ifftshift(initRand)));
    % adjust to include zero
    if mod(numX,2)==0
        xi = gpuArray.linspace(-xiRange,xiRange,numX+1);
        xi = xi(1:numX);
    else
        xi = gpuArray.linspace(-xiRange,xiRange,numX);
    end
    if mod(numY,2)==0
        eta = gpuArray.linspace(-etaRange,etaRange,numY+1);
        eta = eta(1:numY);
    else
        eta = gpuArray.linspace(-etaRange,etaRange,numY);
    end
    if mod(numT,2)==0
        nu = gpuArray.linspace(-nuRange,nuRange,numT+1);
        nu = nu(1:numT);
    else
        nu = gpuArray.linspace(-nuRange,nuRange,numT);
    end
    dXi = xi(2) - xi(1);
    dEta = eta(2) - eta(1);
    dNu = nu(2) - nu(1);
    
    dR = min([dXi dEta dNu]);
   
    [Xi,Eta,Nu] = meshgrid(xi,eta,nu);
    R = sqrt(Xi.^2 + Eta.^2 + Nu.^2);
    clear Xi Eta Nu;
    PLawMult = 1./(R.^gamma);
    
    % scale to native DC offset then by user input and set center to half a
    % step closer to zero, set max to 1, then scale by A
    PLawMult(R < dR/2) = 1./((dR/2)^gamma);
    PLawMult = PLawMult.*A.*(dR/2)^gamma;
    
    varMult = sum(sum(sum(PLawMult.^2)))/(numX*numY*numT);
    randObsCube = PLawMult.*initRand;
    
    % We clear here to free memory on the GPU
    clear initRand;
    randObsCube = real(ifftshift(ifftn(fftshift(randObsCube))));
    randObsCube = (rA./sqrt(varMult)).*randObsCube + rB;
    if forcePositive==true
        minOut = min(min(min(randObsCube)));
        if minOut < 0
            randObsCube = randObsCube - minOut;
        end
    end
else
    %% CPU version
    initRand = intDistFcn(numY,numX,numT);
    initRand = fftshift(fftn(ifftshift(initRand)));
    % adjust to include zero
    if mod(numX,2)==0
        xi = linspace(-xiRange,xiRange,numX+1);
        xi = xi(1:numX);
    else
        xi = linspace(-xiRange,xiRange,numX);
    end
    if mod(numY,2)==0
        eta = linspace(-etaRange,etaRange,numY+1);
        eta = eta(1:numY);
    else
        eta = linspace(-etaRange,etaRange,numY);
    end
    if mod(numT,2)==0
        nu = linspace(-nuRange,nuRange,numT+1);
        nu = nu(1:numT);
    else
        nu = linspace(-nuRange,nuRange,numT);
    end
    dXi = xi(2) - xi(1);
    dEta = eta(2) - eta(1);
    dNu = nu(2) - nu(1);
    
%     dR = sqrt(dXi^2 + dEta^2 + dNu^2);
    dR = min([dXi dEta dNu]);
   
    [Xi,Eta,Nu] = meshgrid(xi,eta,nu);
    R = sqrt(Xi.^2 + Eta.^2 + Nu.^2);
    clear Xi Eta Nu;
    PLawMult = 1./(R.^gamma);
    
    % scale to native DC offset then by user input and set center to half a
    % step closer to zero, set max to 1, then scale by A
    PLawMult(R < dR/2) = 1./((dR/2)^gamma);
    PLawMult = PLawMult.*A.*(dR/2)^gamma;    
    
    varMult = sum(sum(sum(PLawMult.^2)))/(numX*numY*numT);
    
    randObsCube = PLawMult.*initRand;    
    clear initRand;
    randObsCube = real(ifftshift(ifftn(fftshift(randObsCube))));
    randObsCube = (rA./sqrt(varMult)).*randObsCube + rB;
    if forcePositive==true
        minOut = min(min(min(randObsCube)));
        if minOut < 0
            randObsCube = randObsCube - minOut;
        end
    end
end

end



==> anc/genPowerLawObs3.m <==
function [ randObsCube ] = genPowerLawObs3( numX,numY,numT,xiRange,etaRange,nuRange,sigma,K,intDistFcn,rB,A,gamma,forcePositive,useGPU )
% Generates correlated random image samples given a power law PSD. The PSD is
% A*rho^(-gamma) where rho = sqrt(Xi.^2 + Eta.^2 + Nu.^2), Xi,Eta,Nu from meshgrid
% This is a valid method given the original distribution is white.
% 
%   numX and numY are the number of columns and rows respectively to
%   generate. numT is the number of images.
%
%   xiRange is used for the starting and stopping spatial frequencies in
%   the xi direction, etaRange are the symmetric starting and stopping
%   frequencies in the eta direction, and nuRange is used for the starting 
%   and stopping temporal frequencies. Near zero the power law tends to 
%   infinity. Note that the power law generation is uniform over numT for
%   this function, i.e. only a spatial PSD is used.
%
%   sigma is the desired covariance matrix for the output.
%
%   K is the vector size of correlations required, i.e. for numX*numY*numT
%   samples, we have a discrete random variable of size (K,numX*numY*numT)
%   reshaped and restricted to the proper PSD into an image upon output.
%
%   intDistFcn is a function handle to the desired intensity distribution.
%   For vector or matrix inputs the function must generate a spatially
%   white distribution. If there inputs other than array size they will
%   have to be bound to the function prior to passing into this function.
%   If useGPU is true, this must have a GPU implementation.
%
%   rB is the vector of desired means to the output. These need to be 
%   vectors of size 1xK. The Var is specified in sigma here.
%
%   forcePositive adds a positive bias (i.e. for irradiance images) so that
%   no values in the output are negative.
%
%   useGPU attempts to use a GPU if there is one available.
%
%   randObsCube is an output of spatial domain random samples, K x numY x 
%   numX x numT
%

%% Uncomment the below to select the GPU with maximum compute capability,
% note that using the GPU selection significantly slows this function down.
% if useGPU == true
%     try
%         isGpuAvail = false;
%         for k=1:gpuDeviceCount
%             dGpu = gpuDevice(k);
%             cap(k) = str2num(dGpu.ComputeCapability);            
%             isGpuAvail = true;
%         end
%         % select the device with the best compute capability
%         if isGpuAvail == true
%             [m,ind] = max(cap);
%             dGpu = gpuDevice(ind);
%             dGpu.AvailableMemory
%         end
%     catch
%         isGpuAvail = false;
%     end
% else
%     isGpuAvail = false;
% end

%% undo squaring for sample generation.
gamma = gamma/2;
A = sqrt(A);

%% take the Cholesky decomposition
L = chol(sigma,'upper');

%% Calculations
if useGPU == true
    %% GPU version    
    initRand = intDistFcn(K,numY,numX,numT,'gpuArray');    
    for k=1:K
        initRand(k,:,:,:) = fftshift(fftn(ifftshift(squeeze(initRand(k,:,:,:)))));
    end
    
    % adjust to include zero
    if mod(numX,2)==0
        xi = gpuArray.linspace(-xiRange,xiRange,numX+1);
        xi = xi(1:numX);
    else
        xi = gpuArray.linspace(-xiRange,xiRange,numX);
    end
    if mod(numY,2)==0
        eta = gpuArray.linspace(-etaRange,etaRange,numY+1);
        eta = eta(1:numY);
    else
        eta = gpuArray.linspace(-etaRange,etaRange,numY);
    end
    if mod(numT,2)==0
        nu = gpuArray.linspace(-nuRange,nuRange,numT+1);
        nu = nu(1:numT);
    else
        nu = gpuArray.linspace(-nuRange,nuRange,numT);
    end
    dXi = xi(2) - xi(1);
    dEta = eta(2) - eta(1);
    dNu = nu(2) - nu(1);
    
    dR = min([dXi dEta dNu]);
   
    [Xi,Eta,Nu] = meshgrid(xi,eta,nu);
    R = sqrt(Xi.^2 + Eta.^2 + Nu.^2);
    clear Xi Eta Nu;
    PLawMult = 1./(R.^gamma);
    
    % scale to native DC offset then by user input and set center to half a
    % step closer to zero, set max to 1, then scale by A
    PLawMult(R < dR/2) = 1./((dR/2)^gamma);
    PLawMult = PLawMult.*A.*(dR/2)^gamma;
    
    varMult = sum(sum(sum(PLawMult.^2)))/(numX*numY*numT);
    
    for k=1:K
        randObsCube(k,1,:,:,:) = real(ifftshift(ifftn(fftshift(PLawMult.*squeeze(initRand(k,:,:,:))))));
    end    
    randObsCube = randObsCube./sqrt(varMult);
    randObsCube = pagefun(@mtimes,L.',randObsCube);    
    randObsCube = pagefun(@plus,rB.',randObsCube);         
    
    if forcePositive==true
        minOut = min(min(min(min(randObsCube))));
        if minOut < 0
            randObsCube = randObsCube - minOut;
        end
    end
else
    initRand = intDistFcn(K,numY,numX,numT);
    for k=1:K
        initRand(k,:,:,:) = fftshift(fftn(ifftshift(squeeze(initRand(k,:,:,:)))));
    end
    
    % adjust to include zero
    if mod(numX,2)==0
        xi = linspace(-xiRange,xiRange,numX+1);
        xi = xi(1:numX);
    else
        xi = linspace(-xiRange,xiRange,numX);
    end
    if mod(numY,2)==0
        eta = linspace(-etaRange,etaRange,numY+1);
        eta = eta(1:numY);
    else
        eta = linspace(-etaRange,etaRange,numY);
    end
    if mod(numT,2)==0
        nu = linspace(-nuRange,nuRange,numT+1);
        nu = nu(1:numT);
    else
        nu = linspace(-nuRange,nuRange,numT);
    end
    dXi = xi(2) - xi(1);
    dEta = eta(2) - eta(1);
    dNu = nu(2) - nu(1);
    
    dR = min([dXi dEta dNu]);
   
    [Xi,Eta,Nu] = meshgrid(xi,eta,nu);
    R = sqrt(Xi.^2 + Eta.^2 + Nu.^2);
    clear Xi Eta Nu;
    PLawMult = 1./(R.^gamma);
    
    % scale to native DC offset then by user input and set center to half a
    % step closer to zero, set max to 1, then scale by A
    PLawMult(R < dR/2) = 1./((dR/2)^gamma);
    PLawMult = PLawMult.*A.*(dR/2)^gamma;
    
    varMult = sum(sum(sum(PLawMult.^2)))/(numX*numY*numT);
    
    for k=1:K
        randObsCube(k,:,:,:) = real(ifftshift(ifftn(fftshift(PLawMult.*squeeze(initRand(k,:,:,:))))));    
    end
    randObsCube = randObsCube./sqrt(varMult);
    
    randObsCube = L.'*reshape(randObsCube,K,numX*numY*numT);
    randObsCube =  rB.' + randObsCube;
    randObsCube = reshape(randObsCube,K,1,numY,numX,numT);
    if forcePositive==true
        minOut = min(min(min(min(randObsCube))));
        if minOut < 0
            randObsCube = randObsCube - minOut;
        end
    end
end

end


